Asymmetry and coherence weight of quantum states

The asymmetry of quantum states is an important resource in quantum information processing tasks such as quantum metrology and quantum communication. In this paper, we introduce the notion of $asymmetry~weight$ --- an operationally motivated asymmetry quantifier in the resource theory of asymmetry. We study the convexity and monotonicity properties of asymmetry weight and focus on its interplay with the corresponding semidefinite programming (SDP) forms along with its connection to other asymmetry measures. Since the SDP form of asymmetry weight is closely related to asymmetry witnesses, we find that the asymmetry weight can be regarded as a (state-dependent) asymmetry witness. Moreover, some specific entanglement witnesses can be viewed as a special case of an asymmetry witness --- which indicates a potential connection between asymmetry and entanglement. We also provide an operationally meaningful coherence measure, which we term $coherence~weight$, and investigate its relationship to other coherence measures like the robustness of coherence and the $l_1$ norm of coherence. In particular, we show that for Werner states in any dimension $d$, all three coherence quantifiers, namely, the coherence weight, the robustness of coherence, and the $l_1$ norm of coherence, are equal and are given by a single letter formula.

==> CoherenceWeight.m <==
(* ::Package:: *)

%    CoherenceWeight.m - computes the coherence weight of a quantum state.
%    This function has only one required argument:
%    rho: a pure state vector or a density matrix.
%
%   [Cw,W] = CoherenceWeight(Rho) is the coherence weight (as defined in [1]) of the quantum state (density matrix) Rho.
%	Cw is the numerical value of the coherence weight, and W is an optimal witness with zeros on its diagonal, 
%    all eigenvalues <= 1, and trace(rho*W) == Cw.
%
%   References: [1] K. Bu, N. Anand, and U. Singh. Asymmetry and coherence
%                   weight of quantum states. arXiv preprint, arXiv:1703.01266
%                   URL: https://arxiv.org/abs/1703.01266.

%   requires: CVX (http://cvxr.com/cvx/)
%   last updated: Januray 19, 2018

function [Cw,W] = CoherenceWeight(rho)

[m,n] = size(rho);

% Let the user enter either a pure state vector or a density matrix.
if(min(m,n) == 1) % it's a pure state vector
    rho = rho(:);
    rho = rho*rho';
    n = max(m,n); % update the size of the state
elseif(m ~= n) % it's neither a pure state vector nor a density matrix
    error('CoherenceWeight:InvalidDimensions','Rho must be either a vector or a square matrix.');
end

% If the state is pure we can compute it faster by recalling that coherence weight of a pure state is equal to 1.
if(min(m,n) == 1)
    Cw = 1;
    return
end

% In general, the coherence weight is computed by semidefinite programming.

%starting SDP
cvx_begin sdp quiet
cvx_precision best;

% Calculating C_w
variable W(n,n) hermitian;

% subject to:
maximize(trace(rho*W));
diag(diag(W)) <= 0;
W <= eye(n);

cvx_end

% storing optimal value in 'Cw', which is the coherence weight.
Cw=real(cvx_optval);
return

